MCP-Atlas: A Large-Scale Benchmark for Tool-Use Competency with Real MCP Servers

The Model Context Protocol (MCP) is emerging as a standard interface through which large language model (LLM) agents discover and invoke external tools. However, existing MCP evaluations fall short along three key axes: realistic multi-step workflows with cross-server orchestration, breadth across authentic MCP servers rather than mocks, and structured, reproducible claim-level scoring disentangled from agent verbosity or style. We introduce MCP-Atlas, a benchmark for measuring tool-use competency against production MCP servers. MCP-Atlas contains 1,000 natural-language tasks written and verified by human experts spanning 36 real MCP servers and 220 tools. Prompts do not specify servers, tools, or parameters, requiring agents to identify relevant tools among semantically plausible distractors and to compose multi-step, cross-server workflows. Each task is scored with a claim-level rubric, where final answers are scored against atomic factual claims grounded in tool outputs. This answer-centric scoring permits valid alternative tool-call trajectories to receive credit. We pair this with an 11-category diagnostic taxonomy that disentangles tool-call failures from cognitive failures in task understanding, synthesis, parsing, and stopping. Evaluating 20 frontier models from six providers under matched task-level conditions, we find pass rates up to 82.2% at a 0.75 claim coverage threshold and a clear three-tier performance structure. Automated diagnostics show that 63.3% of diagnosed failures are cognitive rather than tool-call related. Notably, several high-performing models fail after successful tool execution due to premature stopping or incorrect synthesis. We release the task schema, containerized harness, claim evaluator, and a 500-task public split, while reserving a 500-task private split to preserve leaderboard integrity. The code is at https://github.com/scaleapi/mcp-atlas.

==> figure_sources/generate_placeholder_plots.py <==
"""Generate editable placeholder plots for the Scale AI paper template.

Run from the template root:

    python figure_sources/generate_placeholder_plots.py

This script follows the local ``scale_plot_style.py`` helper vendored from
``scale-ml-paper-plots``. It writes paper-ready PDFs and 300 dpi PNG previews
into ``figures/``.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch

from scale_plot_style import (
    COLORS,
    FIGURE_SIZES,
    FILL_COLORS,
    LINE_COLORS,
    format_axes,
    gradient_cmap,
    save_figure,
    semantic_palette,
    set_scale_theme,
    style_legend,
)


ROOT = Path(__file__).resolve().parents[1]
FIGURE_DIR = ROOT / "figures"


def save(fig: plt.Figure, name: str) -> None:
    save_figure(fig, FIGURE_DIR / name)
    plt.close(fig)


def generate_pipeline() -> None:
    """Simple process diagram built with Matplotlib patches."""

    set_scale_theme(grid=False)
    fig, ax = plt.subplots(figsize=(6.8, 0.95))
    ax.set_axis_off()

    boxes = [
        ("Data\ncollection", 0.03, FILL_COLORS["slate"], LINE_COLORS["slate"]),
        ("Human\nreview", 0.30, FILL_COLORS["terracotta"], LINE_COLORS["terracotta"]),
        ("Model\nor system", 0.57, FILL_COLORS["teal"], LINE_COLORS["teal"]),
        ("Evaluation\nsuite", 0.84, FILL_COLORS["blue"], LINE_COLORS["blue"]),
    ]

    box_w = 0.13
    box_h = 0.48
    y = 0.27
    for label, x, fill, edge in boxes:
        rect = FancyBboxPatch(
            (x, y),
            box_w,
            box_h,
            boxstyle="round,pad=0.018,rounding_size=0.015",
            linewidth=0.85,
            edgecolor=edge,
            facecolor=fill,
            transform=ax.transAxes,
        )
        ax.add_patch(rect)
        ax.text(
            x + box_w / 2,
            y + box_h / 2,
            label,
            ha="center",
            va="center",
            transform=ax.transAxes,
            fontsize=7,
        )

    for (_, x0, _, _), (_, x1, _, _) in zip(boxes[:-1], boxes[1:]):
        arrow = FancyArrowPatch(
            (x0 + box_w + 0.018, y + box_h / 2),
            (x1 - 0.018, y + box_h / 2),
            arrowstyle="-|>",
            mutation_scale=9,
            linewidth=0.8,
            color=LINE_COLORS["non_focus"],
            transform=ax.transAxes,
        )
        ax.add_patch(arrow)

    save(fig, "placeholder_pipeline")


def generate_model_comparison() -> None:
    """Two-panel example: line comparison plus compact bar comparison."""

    set_scale_theme(grid=True)
    fig, axes = plt.subplots(1, 2, figsize=FIGURE_SIZES["paper_wide"], gridspec_kw={"wspace": 0.32})

    steps = np.arange(1, 7)
    line_df = pd.DataFrame(
        {
            "Iteration": np.tile(steps, 2),
            "Score": [52, 59, 65, 70, 74, 77, 51, 54, 58, 61, 63, 65],
            "System": ["Proposed"] * len(steps) + ["Baseline"] * len(steps),
        }
    )
    labels = ["Proposed", "Baseline"]
    ax = axes[0]
    sns.lineplot(
        data=line_df,
        x="Iteration",
        y="Score",
        hue="System",
        style="System",
        hue_order=labels,
        style_order=labels,
        palette=semantic_palette(labels),
        markers={"Proposed": "o", "Baseline": "s"},
        dashes={"Proposed": "", "Baseline": (3, 2)},
        linewidth=1.45,
        markersize=4,
        ax=ax,
    )
    ax.set_xlim(0.7, 6.3)
    ax.set_ylim(49, 83)
    ax.set_xlabel("Iteration")
    ax.set_ylabel("Score")
    format_axes(ax, integer_x=True)
    legend = ax.legend(loc="upper left", ncol=1, title=None)
    style_legend(legend)

    bar_df = pd.DataFrame(
        {
            "Metric": ["Quality", "Latency", "Cost", "Safety"],
            "Improvement": [14.0, 10.5, 7.8, 12.2],
            "Series": ["Proposed", "Baseline", "Ablation", "Proposed"],
        }
    )
    ax = axes[1]
    metric_palette = {
        "Quality": FILL_COLORS["terracotta"],
        "Latency": FILL_COLORS["teal"],
        "Cost": FILL_COLORS["blue"],
        "Safety": FILL_COLORS["gold"],
    }
    sns.barplot(
        data=bar_df,
        x="Metric",
        y="Improvement",
        hue="Metric",
        dodge=False,
        legend=False,
        palette=metric_palette,
        edgecolor=COLORS["dark_gray"],
        linewidth=0.6,
        width=0.52,
        ax=ax,
    )
    ax.set_xlabel("")
    ax.set_ylabel("Improvement")
    ax.set_ylim(0, 16.8)
    format_axes(ax)
    for bar in ax.patches:
        height = bar.get_height()
        if not np.isfinite(height) or height <= 0:
            continue
        ax.annotate(
            f"{height:.1f}",
            xy=(bar.get_x() + bar.get_width() / 2, height),
            xytext=(0, 2),
            textcoords="offset points",
            ha="center",
            va="bottom",
            fontsize=6,
            color=COLORS["black"],
        )

    save(fig, "placeholder_model_comparison")


def generate_ablation_heatmap() -> None:
    """One-column heatmap using the Scale Terracotta ramp."""

    set_scale_theme(grid=False)
    scores = pd.DataFrame(
        [
            [61.2, 63.8, 65.0, 66.1],
            [62.4, 65.1, 66.7, 68.3],
            [64.0, 67.2, 70.1, 71.4],
            [66.4, 70.3, 73.8, 75.0],
        ],
        index=["No tools", "Verifier", "Retrieval", "Full"],
        columns=["1K", "5K", "25K", "100K"],
    )

    fig, ax = plt.subplots(figsize=FIGURE_SIZES["paper_one_col"])
    heatmap = sns.heatmap(
        scores,
        annot=True,
        fmt=".1f",
        cmap=gradient_cmap("terracotta", include_endpoint=True),
        vmin=61,
        vmax=75,
        linewidths=0.5,
        linecolor=COLORS["white"],
        cbar_kws={"label": "Score", "ticks": [61, 75]},
        ax=ax,
    )
    ax.set_xlabel("")
    ax.set_ylabel("")
    ax.xaxis.tick_top()
    ax.tick_params(axis="x", rotation=0, length=0)
    ax.tick_params(axis="y", rotation=0, length=0)
    colorbar = heatmap.collections[0].colorbar
    colorbar.ax.tick_params(labelsize=6, length=0)

    save(fig, "placeholder_ablation_heatmap")


def generate_dataset_mix() -> None:
    """Wide appendix stacked bar chart."""

    set_scale_theme(grid=True)
    fig, ax = plt.subplots(figsize=FIGURE_SIZES["paper_wide"])

    domains = ["Reasoning", "Coding", "Research", "Safety", "Multimodal"]
    x = np.arange(len(domains))
    width = 0.44
    series = [
        ("Train", np.array([25, 17, 22, 12, 20]), FILL_COLORS["terracotta"]),
        ("Validation", np.array([20, 18, 20, 18, 18]), FILL_COLORS["teal"]),
        ("Test", np.array([12, 17, 12, 15, 12]), FILL_COLORS["blue"]),
        ("Challenge", np.array([8, 10, 12, 15, 20]), FILL_COLORS["gold"]),
    ]

    bottom = np.zeros(len(domains))
    for label, values, color in series:
        ax.bar(
            x,
            values,
            width,
            bottom=bottom,
            label=label,
            color=color,
            edgecolor=COLORS["white"],
            linewidth=0.55,
        )
        bottom += values

    ax.set_xticks(x, domains)
    ax.set_ylabel("Examples (thousands)")
    ax.set_ylim(0, 82)
    ax.set_yticks([0, 25, 50, 75])
    format_axes(ax)
    for xpos, total in zip(x, bottom):
        ax.annotate(
            f"{int(total)}",
            xy=(xpos, total),
            xytext=(0, 2),
            textcoords="offset points",
            ha="center",
            va="bottom",
            fontsize=6,
            color=COLORS["black"],
        )
    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, -0.10),
        borderaxespad=0.15,
        ncol=4,
        frameon=False,
    )

    save(fig, "placeholder_dataset_mix")


def main() -> None:
    generate_pipeline()
    generate_model_comparison()
    generate_ablation_heatmap()
    generate_dataset_mix()


if __name__ == "__main__":
    main()


==> figure_sources/scale_plot_style.py <==
"""Matplotlib and Seaborn defaults for Scale Labs ML paper plots."""

from __future__ import annotations

from pathlib import Path
from typing import Mapping, Sequence

import matplotlib as mpl
import seaborn as sns
from cycler import cycler
from matplotlib import ticker
from matplotlib.colors import LinearSegmentedColormap


COLORS = {
    "black": "#000000",
    "white": "#FFFFFF",
    "dark_gray": "#2E2E2E",
    "medium_gray": "#C7C7C7",
    "light_gray": "#EAEAEA",
    "terracotta": "#E27553",
    "teal": "#65C2B9",
    "blue": "#598DD2",
    "gold": "#D1B745",
    "purple": "#A37CAD",
    "pink": "#E072AF",
    "positive": "#79C96E",
    "neutral": "#EDE272",
    "negative": "#D95358",
    "amber": "#E09A3B",
    "sky": "#6FCBEF",
    "green": "#79C96E",
    "periwinkle": "#8D86E8",
    "coral": "#D95358",
    "salmon": "#E39CAB",
    "yellow": "#EDE272",
    "tan": "#BD836F",
    "olive": "#A69E66",
    "forest": "#62A16E",
    "slate": "#75A4B5",
    "mauve_dark": "#817EAD",
    "dusty_rose": "#D97D7C",
    "peach": "#EDCCA3",
    "sand": "#C7A678",
    "sage": "#9AB896",
    "powder_blue": "#8FB6EB",
    "mauve": "#D1B4C6",
    "lavender": "#DDB5EB",
}

CATEGORICAL_ORDER = ("terracotta", "teal", "blue", "gold", "purple", "pink")
SEMANTIC_STATE_ORDER = ("positive", "neutral", "negative")
VIVID_ORDER = (
    "terracotta",
    "teal",
    "blue",
    "amber",
    "purple",
    "pink",
    "sky",
    "gold",
    "green",
    "periwinkle",
    "coral",
    "salmon",
    "yellow",
)
MUTED_ORDER = ("tan", "olive", "forest", "slate", "mauve_dark", "dusty_rose")
PASTEL_ORDER = ("peach", "sand", "sage", "powder_blue", "mauve", "lavender")
GRADIENT_ORDER = tuple(
    dict.fromkeys(
        (
            *CATEGORICAL_ORDER,
            *SEMANTIC_STATE_ORDER,
            *VIVID_ORDER,
            *MUTED_ORDER,
            *PASTEL_ORDER,
            "gray",
        )
    )
)


def _hex_to_rgb(hex_color: str) -> tuple[int, int, int]:
    cleaned = hex_color.strip().lstrip("#")
    if len(cleaned) != 6:
        raise ValueError(f"Expected 6-digit hex color, got {hex_color!r}")
    return tuple(int(cleaned[i : i + 2], 16) for i in (0, 2, 4))


def _rgb_to_hex(rgb: tuple[int, int, int]) -> str:
    return "#" + "".join(f"{channel:02X}" for channel in rgb)


def blend_color(
    foreground: str,
    background: str = "#FFFFFF",
    amount: float = 1.0,
) -> str:
    """Blend ``foreground`` over ``background``.

    ``amount=0`` returns the background; ``amount=1`` returns the foreground.
    Use this for consistent tints instead of hand-picking near-brand colors.
    """

    if not 0 <= amount <= 1:
        raise ValueError("amount must be between 0 and 1")
    fg = _hex_to_rgb(foreground)
    bg = _hex_to_rgb(background)
    return _rgb_to_hex(
        tuple(round((1 - amount) * b + amount * f) for f, b in zip(fg, bg))
    )


COLOR_RAMP_LEVELS = (0.08, 0.16, 0.28, 0.44, 0.62, 0.82, 1.0)


def _color_ramp(base_color: str) -> list[str]:
    return [blend_color(base_color, COLORS["white"], level) for level in COLOR_RAMP_LEVELS]


COLOR_RAMPS = {
    name: _color_ramp(COLORS["dark_gray"] if name == "gray" else COLORS[name])
    for name in GRADIENT_ORDER
}

LINE_COLORS = {
    name: COLORS["dark_gray"] if name == "gray" else COLORS[name]
    for name in GRADIENT_ORDER
}
LINE_COLORS["non_focus"] = COLORS["dark_gray"]

FILL_COLORS = {name: COLOR_RAMPS[name][5] for name in GRADIENT_ORDER}
FILL_COLORS["non_focus"] = COLOR_RAMPS["gray"][4]


SEMANTIC_COLORS = {
    "Scale method": LINE_COLORS["terracotta"],
    "Proposed": LINE_COLORS["terracotta"],
    "Ours": LINE_COLORS["terracotta"],
    "Baseline": LINE_COLORS["teal"],
    "Baseline A": LINE_COLORS["teal"],
    "Baseline B": LINE_COLORS["blue"],
    "Baseline C": LINE_COLORS["gold"],
    "Human": LINE_COLORS["gold"],
    "Expert": LINE_COLORS["gold"],
    "Ablation": LINE_COLORS["purple"],
    "Variant": LINE_COLORS["purple"],
    "Uncertainty": LINE_COLORS["slate"],
    "Evaluation": LINE_COLORS["slate"],
    "Positive": LINE_COLORS["positive"],
    "Neutral": LINE_COLORS["neutral"],
    "Negative": LINE_COLORS["negative"],
}

SEMANTIC_FILL_COLORS = {
    "Scale method": FILL_COLORS["terracotta"],
    "Proposed": FILL_COLORS["terracotta"],
    "Ours": FILL_COLORS["terracotta"],
    "Baseline": FILL_COLORS["teal"],
    "Baseline A": FILL_COLORS["teal"],
    "Baseline B": FILL_COLORS["blue"],
    "Baseline C": FILL_COLORS["gold"],
    "Human": FILL_COLORS["gold"],
    "Expert": FILL_COLORS["gold"],
    "Ablation": FILL_COLORS["purple"],
    "Variant": FILL_COLORS["purple"],
    "Uncertainty": FILL_COLORS["slate"],
    "Evaluation": FILL_COLORS["slate"],
    "Positive": FILL_COLORS["positive"],
    "Neutral": FILL_COLORS["neutral"],
    "Negative": FILL_COLORS["negative"],
}

PALETTE = [LINE_COLORS[name] for name in CATEGORICAL_ORDER]

FILL_PALETTE = [FILL_COLORS[name] for name in CATEGORICAL_ORDER]

MARKERS = ["o", "s", "^", "D", "v", "P", "X"]
LINESTYLES = ["-", "--", "-.", ":", (0, (5, 2))]

FIGURE_SIZES = {
    "paper_one_col": (3.35, 2.25),
    "paper_two_col": (6.8, 3.8),
    "paper_square": (3.35, 3.35),
    "paper_wide": (6.8, 2.8),
    "appendix_tall": (3.35, 4.2),
    "appendix_grid": (6.8, 5.2),
}

TYPOGRAPHY = {
    "title": 8.0,
    "axis_label": 7.0,
    "tick": 6.0,
    "legend": 6.25,
    "annotation": 6.0,
    "panel_label": 6.5,
}

TEXT_FAMILIES = [
    "Latin Modern Roman",
    "CMU Serif",
    "Computer Modern Roman",
    "STIX Two Text",
    "STIXGeneral",
    "Times New Roman",
    "Times",
    "Charter",
    "Palatino",
    "DejaVu Serif",
]

MONO_FAMILIES = [
    "Latin Modern Mono",
    "CMU Typewriter Text",
    "Courier New",
    "Courier",
    "Menlo",
    "Consolas",
    "DejaVu Sans Mono",
]


def scale_rc_params(*, grid: bool = True, font_scale: float = 1.0) -> dict:
    """Return rcParams for Scale-style paper plots."""

    axis_label = TYPOGRAPHY["axis_label"] * font_scale
    tick = TYPOGRAPHY["tick"] * font_scale
    title = TYPOGRAPHY["title"] * font_scale
    legend = TYPOGRAPHY["legend"] * font_scale
    return {
        "figure.facecolor": COLORS["white"],
        "axes.facecolor": COLORS["white"],
        "savefig.facecolor": COLORS["white"],
        "savefig.edgecolor": COLORS["white"],
        "savefig.dpi": 300,
        "savefig.bbox": "tight",
        "font.family": "serif",
        "font.serif": TEXT_FAMILIES,
        "font.sans-serif": TEXT_FAMILIES,
        "font.monospace": MONO_FAMILIES,
        "mathtext.fontset": "cm",
        "font.size": axis_label,
        "axes.titlesize": title,
        "axes.labelsize": axis_label,
        "axes.labelcolor": COLORS["black"],
        "axes.edgecolor": COLORS["black"],
        "axes.linewidth": 0.75,
        "axes.grid": grid,
        "axes.prop_cycle": cycler(color=PALETTE),
        "xtick.color": COLORS["black"],
        "ytick.color": COLORS["black"],
        "xtick.labelsize": tick,
        "ytick.labelsize": tick,
        "xtick.major.width": 0.65,
        "ytick.major.width": 0.65,
        "xtick.major.size": 2.8,
        "ytick.major.size": 2.8,
        "legend.frameon": False,
        "legend.fancybox": True,
        "legend.borderpad": 0.35,
        "legend.handlelength": 1.6,
        "legend.facecolor": COLORS["white"],
        "legend.edgecolor": COLORS["medium_gray"],
        "legend.framealpha": 0.96,
        "legend.fontsize": legend,
        "legend.title_fontsize": legend,
        "lines.linewidth": 1.45,
        "lines.markersize": 4,
        "patch.linewidth": 0.75,
        "grid.color": COLORS["medium_gray"],
        "grid.linewidth": 0.45,
        "grid.alpha": 0.42,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "svg.fonttype": "none",
    }


def set_scale_theme(
    *,
    context: str = "paper",
    grid: bool = True,
    font_scale: float = 1.0,
    palette: Sequence[str] | Mapping[str, str] | None = None,
) -> None:
    """Apply Scale defaults to Matplotlib and Seaborn."""

    sns.set_theme(
        context=context,
        style="whitegrid" if grid else "white",
        palette=palette or PALETTE,
        rc=scale_rc_params(grid=grid, font_scale=font_scale),
    )
    mpl.rcParams.update(scale_rc_params(grid=grid, font_scale=font_scale))


def gradient_cmap(
    name: str,
    *,
    reverse: bool = False,
    include_endpoint: bool = True,
) -> LinearSegmentedColormap:
    """Return a Scale sequential colormap for heatmaps and continuous values.

    Valid names include the categorical sequence (``terracotta``, ``teal``,
    ``blue``, ``gold``, ``purple``, ``pink``), semantic states
    (``positive``, ``neutral``, ``negative``), muted/pastel palette names, and
    ``gray``. The lightest tint maps to low values; set ``reverse=True`` when
    high values should be visually lighter. By default, the full-strength
    endpoint is included so heatmaps have clear contrast at paper size. Set
    ``include_endpoint=False`` for very subtle backgrounds.
    """

    key = name.lower().replace(" ", "_").replace("-", "_")
    if key not in COLOR_RAMPS:
        valid = ", ".join(sorted(COLOR_RAMPS))
        raise KeyError(f"Unknown Scale gradient {name!r}. Choose one of: {valid}.")
    colors = list(COLOR_RAMPS[key] if include_endpoint else COLOR_RAMPS[key][:-1])
    if reverse:
        colors.reverse()
    suffix = "_r" if reverse else ""
    return LinearSegmentedColormap.from_list(f"scale_{key}{suffix}", colors)


def semantic_palette(labels: Sequence[str], *, fill: bool = False) -> dict[str, str]:
    """Map labels to Scale semantic colors, falling back to the core cycle.

    Use ``fill=True`` for bars, violins, areas, and filled scatter markers.
    Leave it false for lines, edges, and direct labels.
    """

    semantic_colors = SEMANTIC_FILL_COLORS if fill else SEMANTIC_COLORS
    fallback_palette = FILL_PALETTE if fill else PALETTE
    mapping = {}
    for index, label in enumerate(labels):
        mapping[label] = semantic_colors.get(
            label,
            fallback_palette[index % len(fallback_palette)],
        )
    return mapping


def semantic_fill_palette(labels: Sequence[str]) -> dict[str, str]:
    """Map labels to lighter Scale colors for filled plot elements."""

    return semantic_palette(labels, fill=True)


def format_axes(
    ax: mpl.axes.Axes,
    *,
    grid_axis: str = "y",
    remove_top_right: bool = True,
    integer_x: bool = False,
) -> None:
    """Apply common final axis cleanup."""

    if remove_top_right:
        sns.despine(ax=ax)
    ax.grid(True, axis=grid_axis, color=COLORS["medium_gray"], linewidth=0.45, alpha=0.42)
    ax.set_axisbelow(True)
    if integer_x:
        ax.xaxis.set_major_locator(ticker.MaxNLocator(integer=True))


def style_legend(
    legend: mpl.legend.Legend | None,
    *,
    frame: bool = True,
    facecolor: str = COLORS["white"],
    edgecolor: str = COLORS["medium_gray"],
    alpha: float = 0.96,
) -> None:
    """Apply a subtle paper-style legend frame when the legend sits in plot area."""

    if legend is None:
        return
    legend.set_frame_on(frame)
    if not frame:
        return
    legend_frame = legend.get_frame()
    legend_frame.set_facecolor(facecolor)
    legend_frame.set_edgecolor(edgecolor)
    legend_frame.set_linewidth(0.55)
    legend_frame.set_alpha(alpha)
    try:
        legend_frame.set_boxstyle("round,pad=0.25,rounding_size=0.18")
    except AttributeError:
        pass


def add_panel_label(ax: mpl.axes.Axes, label: str) -> None:
    """Add a compact plain panel label such as A or B."""

    ax.text(
        0,
        1.025,
        label,
        transform=ax.transAxes,
        ha="left",
        va="bottom",
        fontsize=TYPOGRAPHY["panel_label"],
        family="serif",
        color=LINE_COLORS["blue"],
    )


def add_direct_label(
    ax: mpl.axes.Axes,
    x: float,
    y: float,
    text: str,
    *,
    color: str,
    dx: float = 0.02,
    dy: float = 0,
) -> None:
    """Direct-label a series using a plot-relative x offset."""

    x_min, x_max = ax.get_xlim()
    ax.text(
        x + (x_max - x_min) * dx,
        y + dy,
        text,
        color=color,
        fontsize=TYPOGRAPHY["annotation"],
        va="center",
        ha="left",
    )


def save_figure(
    fig: mpl.figure.Figure,
    path_without_suffix: str | Path,
    *,
    dpi: int = 300,
    formats: Sequence[str] = ("pdf", "png"),
) -> None:
    """Save a figure as vector PDF plus high-DPI PNG by default."""

    path = Path(path_without_suffix)
    path.parent.mkdir(parents=True, exist_ok=True)
    for fmt in formats:
        save_path = path.with_suffix(f".{fmt}")
        if fmt.lower() == "png":
            fig.savefig(save_path, dpi=dpi, bbox_inches="tight")
        else:
            fig.savefig(save_path, format=fmt, bbox_inches="tight")


def lineplot_kwargs(labels: Sequence[str]) -> dict:
    """Convenience kwargs for Seaborn line plots with semantic colors."""

    return {
        "palette": semantic_palette(labels),
        "style_order": labels,
        "hue_order": labels,
        "markers": MARKERS[: len(labels)],
        "dashes": False,
    }

